Dr3: Ask Large Language Models Not to Give Off-Topic Answers in Open Domain Multi-Hop Question Answering

Open Domain Multi-Hop Question Answering (ODMHQA) plays a crucial role in Natural Language Processing (NLP) by aiming to answer complex questions through multi-step reasoning over retrieved information from external knowledge sources. Recently, Large Language Models (LLMs) have demonstrated remarkable performance in solving ODMHQA owing to their capabilities including planning, reasoning, and utilizing tools. However, LLMs may generate off-topic answers when attempting to solve ODMHQA, namely the generated answers are irrelevant to the original questions. This issue of off-topic answers accounts for approximately one-third of incorrect answers, yet remains underexplored despite its significance. To alleviate this issue, we propose the Discriminate->Re-Compose->Re- Solve->Re-Decompose (Dr3) mechanism. Specifically, the Discriminator leverages the intrinsic capabilities of LLMs to judge whether the generated answers are off-topic. In cases where an off-topic answer is detected, the Corrector performs step-wise revisions along the reversed reasoning chain (Re-Compose->Re-Solve->Re-Decompose) until the final answer becomes on-topic. Experimental results on the HotpotQA and 2WikiMultiHopQA datasets demonstrate that our Dr3 mechanism considerably reduces the occurrence of off-topic answers in ODMHQA by nearly 13%, improving the performance in Exact Match (EM) by nearly 3% compared to the baseline method without the Dr3 mechanism.

==> fig/Core_code/Dr3/Tools.py <==
import os
import json
import time

sample_prefix = "./ToolPrompts/"
from PE.CustomLLMV3 import CustomLLMV3
from collections import Counter
import openai
from abc import ABCMeta, abstractmethod

# key_pools = [
#     "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",
#     "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",
#     "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",
#     "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",
#     "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",
#     "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",
#     "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",
#     "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",
# ]

'''
    tool_name: 工具名称
    info： 工具信息，包括输入，输出
    prompt_name: prompt名字
    model_type：模型类型
    prefix：prompt前缀
'''


class BaseTool(metaclass=ABCMeta):

    def __init__(self, tool_name, info, prompt_name, model_type="openai", prefix="./ToolPrompts/"):
        super().__init__()
        self.tool_name = tool_name
        self.info = info

        path = os.path.join(prefix, prompt_name)
        with open(path, 'r') as f:
            lines = f.readlines()
        self.prompts = "".join(lines)
        self.model_type = model_type
        self.llm_pxy = CustomLLMV3(serviceName="gpt-3.5-turbo", userId="Jianbei", curiosity="lv1",
                                   modelGateWay='http://cnai-gateway.cainiao-inc.com/apis/aigc/v2/chat')

        self.turn_message = Counter()
        self.total_message = Counter()

        self.success_call_num = 0
        self.total_total_call_num = 0
        self.point = 0
    def get_llm_response(self, inputs, stop=None):
        if stop is None:
            stop = ["None"]
        try:
            if self.model_type == "cainiao":
                response_text = self.llm_pxy(prompt=inputs, stop=stop)
                self.turn_message = self.llm_pxy.turn_message
                self.total_message.update(self.llm_pxy.turn_message)
            else:
                cnt = 8
                while cnt > 0:
                    cnt -= 1
                    try:
                        response = openai.Completion.create(
                            model="text-davinci-002",
                            prompt=inputs,
                            temperature=0,
                            max_tokens=300,
                            top_p=0.001,
                            frequency_penalty=0.0,
                            presence_penalty=0.0,
                            stop=stop,
                        )
                    except Exception as e:
                        print(e)

                response_text = response["choices"][0]["text"]
                self.turn_message = response["usage"]
                self.total_message.update(self.turn_message)

            # record call result
            self.success_call_num += 1
            self.total_total_call_num += 1
            return response_text

        except Exception as e:
            self.total_total_call_num += 1
            print(f"--------Error in {self.tool_name}, reason: {e}-----------")
            return f"No result from {self.tool_name}"

    def reset(self):
        self.turn_message.clear()
        self.total_message.clear()
        self.success_call_num = 0
        self.total_total_call_num = 0

    '''
    自定义输入形式
    '''

    def construct_inputs(self, **kwargs):
        return ""

    '''
    对输出进行parse
    '''

    def parse_output(self, **kwargs):
        return ""

    def __call__(self, **kwargs):
        inputs = self.construct_inputs(**kwargs)
        new_inputs = inputs
        response = self.get_llm_response(new_inputs, kwargs.get("stop", None))
        return self.parse_output(response=response, **kwargs)

    def __repr__(self):
        return "name:" + self.tool_name + "\n" + "info:" + self.info + "\n"


import re


class RankerTools(BaseTool):
    def __init__(self, tool_name="ranker", info="Input: query, context, docs; Output: The most relevant doc",
                 prompt_name="ranker_prompts.txt", model_type="openai", prefix="./ToolPrompts/"):
        super().__init__(tool_name, info, prompt_name,
                         model_type,
                         prefix)

    def construct_inputs(self, **kwargs):
        query = kwargs["query"]  # str
        context = kwargs["context"]  # str
        docs = kwargs["docs"]  # lists
        inputs = '''Query:\n\t{}\nContext:\n\t{}\nDocuments:'''.format(query, context)
        for ix, d in enumerate(docs):
            inputs += f"\n\t[{ix + 1}] {d}"
        inputs += "\nThought:"

        return self.prompts + inputs

    def parse_output(self, response, **kwargs):
        try:
            res = re.search(r'Document \[(.*?)\]', response)
            return res.group(1)
        except Exception as e:
            try:
                res = re.search(r'\[(.*?)\]', response)
                return res.group(1)
            except Exception as e:
                return None


class StateQueryGenerationTools(BaseTool):
    def __init__(self, tool_name="state_generator", info="Input: last state ; Output: new action",
                 prompt_name="state_generator_prompts.txt", model_type="openai", prefix="./ToolPrompts/"):
        super().__init__(tool_name, info, prompt_name,
                         model_type,
                         prefix)

    def construct_inputs(self, **kwargs):
        question = kwargs["question"]  # str
        sub_questions = kwargs["sub_questions"]  # str
        evidences = kwargs["evidences"]  # lists
        # first_step
        if len(evidences) == 0:
            inputs = f"\nQuestion:{question}\nEvidence:No evidence.\n"
        else:
            inputs = f"\nQuestion:{question}\nEvidence:"
            evidence_str = ""
            for ix, x in enumerate(evidences):
                evidence_str += f"{ix + 1}. {x}"
            inputs += evidence_str + "\n"
            inputs += f"sub_questions:{sub_questions}\n"

        return self.prompts + inputs

    def parse_output(self, response, **kwargs):
        type = kwargs["return_type"]
        if type == "sub_question":
            try:
                res = re.search(r'Sub questions:(.+)', response)
                return res.group(1)
            except Exception as e:
                print(response)
                return None


class DecompsePromblemTools(BaseTool):
    def __init__(self, tool_name="decomposer", info="Input: Question ; Output: decompose questions",
                 prompt_name="decompose_prompts.txt", model_type="openai", prefix="./ToolPrompts/"):
        super().__init__(tool_name, info, prompt_name,
                         model_type,
                         prefix)

    def construct_inputs(self, **kwargs):
        question = kwargs["question"]  # str

        inputs = f"\nQuestion:{question}\n"

        return self.prompts + inputs

    def parse_output(self, response, **kwargs):
        try:
            thought = re.search("Thought:(.+)", response).group(1)
        except Exception as e:
            thought = "ohh.. thought can not be parse"

        try:
            decomposes = re.search("Decompose:(.+)", response).group(1)
        except Exception as e:
            decomposes = "ohh.. decompose can not be parse"
        return thought, decomposes


if __name__ == '__main__':
    os.environ["OPENAI_API_KEY"] = "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"
    openai.api_key = os.environ["OPENAI_API_KEY"]
    tool = DecompsePromblemTools()

    hard_q_path = "/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/data/search_specific_data/questions" \
                  ".json"

    with open(hard_q_path, 'r') as f:
        qs = json.load(f)

    res = ""
    for i, q in enumerate(qs):
        print(q)
        inputs = {
            "question": q,
            "sub_questions": "",
            "evidences": [],
            "return_type": "sub_question"

        }
        t, d = tool(**inputs)
        res += f"Question {i}: {q}\nThought: {t}\nDecomposes: {d}\n\n"
        print(d)
        print("\n\n")
    with open("./temp_result/decompose_30_3.txt", 'w') as f:
        f.write(res)

    # test Ranker
    # ranker_engine = RankerTools()
    # print(ranker_engine)
    # input_info = {
    #     "query": "Malcolm Smith",
    #     "context": "I need to search Malcolm Smith, find the American football game he was named Most Valuable "
    #                "Player, then find the answer.",
    #     "docs": [
    #         "Kevin Durant | Kevin Wayne Durant (born September 29, 1988) is an American professional basketball "
    #         "player for the Golden State Warriors of the National Basketball Association (NBA). He has won an NBA "
    #         "championship, an NBA Most Valuable Player Award, the Bill Russell NBA Finals Most Valuable Player Award, "
    #         "the NBA All-Star Game Most Valuable Player Award, four NBA scoring titles, the NBA Rookie of the Year "
    #         "Award, and two Olympic gold medals. Durant has also been selected to seven All-NBA teams and eight NBA "
    #         "All-Star teams.",
    #         "Malcolm Smith (rugby union, born 1973) | Richard Malcolm Smith (born 6 June 1973) is a former rugby "
    #         "union player who played scrum-half for Ebbw Vale RFC, Sale Sharks, Worcester Warriors, Newport RFC, "
    #         "Bristol Rugby, Cardiff RFC, Newbridge RFC",
    #         "Malcolm Smith (American football) | Malcolm Xavier Smith (born July 5, 1989) is an American football "
    #         "linebacker for the San Francisco 49ers of the National Football League (NFL). Smith played college "
    #         "football at USC. He was drafted by the Seattle Seahawks in the seventh round of the 2011 NFL Draft. "
    #         "Smith was named the Most Valuable Player of Super Bowl XLVIII after they defeated the Denver Broncos."
    #     ]
    # }
    #
    # print(ranker_engine(**input_info))
    # print(ranker_engine.turn_message)


==> fig/Core_code/Dr3/colbert_search_engine.py <==
import functools
from typing import Optional, Union, Any

import requests
from dsp import dotdict

colbert_server = 'http://index.contextual.ai:8893/api/search'
class ColBERTv2:
    """Wrapper for the ColBERTv2 Retrieval."""

    def __init__(
        self,
        url: str = colbert_server,
        port: Optional[Union[str, int]] = None,
    ):
        self.url = f"{url}:{port}" if port else url

    def __call__(
        self, query: str, k: int = 10, simplify: bool = True
    ) -> Union[list[str], list[dotdict]]:
        cnt = 0
        while(cnt < 5):
            try:
                topk: list[dict[str, Any]] = colbertv2_get_request_v2(self.url, query, k)
                break
            except Exception as e:
                cnt +=1



        if simplify:
            return [psg["long_text"] for psg in topk]

        return [dotdict(psg) for psg in topk]



def colbertv2_get_request_v2(url: str, query: str, k: int):
    assert (
        k <= 100
    ), "Only k <= 100 is supported for the hosted ColBERTv2 server at the moment."

    payload = {"query": query, "k": k}
    res = requests.get(url, params=payload, timeout=10)

    topk = res.json()["topk"][:k]
    topk = [{**d, "long_text": d["text"]} for d in topk]
    return topk[:k]


if __name__ == '__main__':
    rm = ColBERTv2(url=colbert_server)
    res = rm("Roses Are Red", 20, simplify=False)
    for i, x in enumerate(res):
        print(i, x)
        print()

==> fig/Core_code/Dr3/error_correct.py <==
import ast
import copy
import json
import logging
import time
import gym
import requests
from bs4 import BeautifulSoup
from colbert_search_engine import ColBERTv2
from PE.scenario.react_exp.server.wikisearch_proxy import WIKI_PROXY_ADDR
import openai
from collections import Counter
from util import openai_llm, cainiao_llm, Colored
import re
from metrics import get_metrics
from judge_teacher import JudgeTeacherTool
from re_decompose_teacher import ReDecomposeTeacher
from cot_judger import cot_judger


class textSpace(gym.spaces.Space):
    def contains(self, x) -> bool:
        """Return boolean specifying if x is a valid member of this space."""
        return isinstance(x, str)


def clean_str(p):
    return p.encode().decode("unicode-escape").encode("latin1").decode("utf-8")


class CorrectMethods:
    TRY_NUMS = 10

    def __init__(self,
                 prompt,

                 ):
        super().__init__()
        self.page = None  # current Wikipedia page
        self.obs = None  # current observation
        self.lookup_keyword = None  # current lookup keyword
        self.lookup_list = None  # list of paragraphs containing current lookup keyword
        self.lookup_cnt = None  # current lookup index
        self.steps = 0  # current number of steps
        self.answer = None  # current answer from the agent
        self.query_to_entity = None
        self.prompts = prompt
        self.observation_space = self.action_space = textSpace()
        self.search_time = 0
        self.success_call_num = 0
        self.total_total_call_num = 0
        self.turn_message = Counter()
        self.total_message = Counter()
        self.success_call_num = 0
        self.total_total_call_num = 0

        # set search strategy

    def setup(self, search_strategy="colbert", correct_type="dfs_passage", model_type="openai", ):
        self.search_strategy_map(search_strategy)
        self.correct_strategy_map(correct_type)

        if model_type == "openai":
            self.llm = openai_llm
        elif model_type == "cainiao":
            self.llm = cainiao_llm

    def parse_memory(self, question, memory, stu_answer, ):
        splits = memory.split("\n")
        valid = True
        try:
            assert splits[0].startswith("Decomposition:")
            assert splits[-1].startswith("Finish:")
            assert splits[-2].startswith("Composition:")
        except Exception as e:
            valid = False
            return valid, None
        tasks = splits[1:-2]
        split_tasks = []
        i = 0
        while 1:
            try:
                split_tasks.append((tasks[i], tasks[i + 1], tasks[i + 2], tasks[i + 3]))
                assert tasks[i].startswith("Task")
                assert tasks[i + 1].startswith("Action")
                assert tasks[i + 2].startswith("Observation")
                assert tasks[i + 3].startswith("Conclusion")
            except Exception as e:
                valid = False
                return valid, None

            i += 4
            if i >= len(tasks):
                break
        res = {}
        res["question"] = question
        res["decomposition"] = splits[0]
        res["tasks"] = split_tasks
        res["composition"] = splits[-2]
        res["stu_answer"] = stu_answer
        res["finish"] = splits[-1]

        return valid, res

    def correct_strategy_map(self, correct_strategy):
        if correct_strategy not in ['dfs_passage', "re_decompose", "re_compose", "total", ]:
            print("invalid correct strategy")
            return False
        if correct_strategy == "dfs_passage":
            self.correct_strategy = self.colbert_dfs_strategy
        if correct_strategy == "re_decompose":
            self.correct_strategy = self.re_decompose_strategy
        if correct_strategy == "re_compose":
            self.correct_strategy = self.re_compose_strategy
        if correct_strategy == "total":
            self.correct_strategy = self.total_strategy
        return True

    def search_strategy_map(self, search_strategy, **kwargs):
        if search_strategy not in ['wiki', 'colbert']:
            print("invalid search strategy")
            return False

        if search_strategy == "wiki":
            self.search_strategy = self.wiki_strategy
        if search_strategy == "colbert":
            self.colbert_engine = ColBERTv2()
            self.search_strategy = self.colbert_strategy

        return True

    def correct(self, question, memory, stu_answer, **kwargs):
        pred, prompt_final = self.correct_strategy(question, memory, stu_answer, **kwargs)
        if kwargs.get("return_task_prompt", False):
            if prompt_final is None:
                return pred, None
            else:
                return pred, prompt_final[len(self.prompts):]  # prompt
        else:
            return pred


    '''
    三个纠错综合，
    teacher_tool: Discriminator
    '''
    def total_strategy(self, question, memory, stu_answer, teacher_tool, re_decompose_tool, **kwargs):
        color = Colored()
        if question.startswith("Question"):
            question_wo_prefix = question[len("Question: "):]
        else:
            question_wo_prefix = question
        question_w_prefix = "Question: " + question
        final_answer = stu_answer
        i = 0
        steps_answers = {}
        try:
            answer, prompt_final = self.re_compose_strategy(question_w_prefix, memory, stu_answer, **kwargs)
        except Exception as e:
            print(color.red(f"some error in recompose strategy....\n{e}"))
            return final_answer, None
        else:
            print(f"The {i} step answer is {answer}")
            steps_answers[i] = answer
            i += 1

        final_answer = answer
        jud, res = teacher_tool(question=question_wo_prefix, answer=final_answer, )
        if jud != "YES":
            try:
                answer, prompt_final = self.colbert_dfs_strategy(question_w_prefix, memory, stu_answer, teacher_tool,
                                                                 **kwargs)
            except Exception as e:
                print(color.red(f"some error in dfs strategy....\n{e}"))
                return final_answer, steps_answers
            else:
                print(f"The {i} step answer is {answer}")
                steps_answers[i] = answer
                i += 1
            final_answer = answer
            jud, res = teacher_tool(question=question_wo_prefix, answer=final_answer, )
            if jud != "YES":
                try:
                    answer, prompt_final = self.re_decompose_strategy(question_w_prefix, memory, stu_answer,
                                                                      re_decompose_tool, **kwargs)
                except Exception as e:
                    print(color.red(f"some error in re-decompose strategy....\n{e}"))
                    return final_answer, steps_answers
                else:
                    print(f"The {i} step answer is {answer}")
                    steps_answers[i] = answer
                    i += 1
                final_answer = answer

        return final_answer, prompt_final


    '''
    Re-solve
    '''
    def colbert_dfs_strategy(self, question, memory, stu_answer, teacher_tool, **kwargs):
        # 使用colbert结果dfs搜索，获取矫正结果

        if question.startswith("Question"):
            question_wo_prefix = question[len("Question: "):]
        else:
            question_wo_prefix = question
        question_w_prefix = "Question: " + question

        def get_cumulate_prompt(prompts, parsed_memory, task_id=-1):
            '''
            返回[0, task_id)个task对应的prompt
            '''
            if task_id >= len(parsed_memory["tasks"]) or task_id == -1:
                task_id = len(parsed_memory["tasks"])
            prompt = prompts + \
                     question_w_prefix + "\n" + \
                     parsed_memory["decomposition"]
            for i in range(task_id):
                prompt += "\n" + "\n".join(parsed_memory["tasks"][i])
            return prompt  # Task1:xxx, Action1: xxx, Observation: xxx, Conclude:xxx...

        color = Colored()
        if kwargs.get("to_print", False):
            print("*" * 10 + "ORIGINAL" + "*" * 10)
            print(memory)
        valid, parsed_memory = self.parse_memory(question_w_prefix, memory, stu_answer, )
        if valid is False:
            return stu_answer, None
        max_num = kwargs.get("search_depth", 3)
        total_task_num = len(parsed_memory["tasks"])
        for num in range(total_task_num - 1, -1, -1):
            idx = num + 1
            prompt = get_cumulate_prompt(self.prompts, parsed_memory, num)  # 0-num-1
            # colbert 结果进行替换
            for default_idx in range(2, max_num + 1):
                current_task = parsed_memory["tasks"][num][0]
                prompt += "\n" + current_task
                current_action = parsed_memory["tasks"][num][1]
                prompt += "\n" + current_action
                query = re.search("(.*)\[(.*)\]", current_action)
                query = query.group(2)
                new_obs = self.get_obs(query, idx, rank=default_idx)
                prompt += new_obs
                pred, prompt_final = self.base_react(prompt=prompt, idx=idx)
                jud, response = teacher_tool(question=question_wo_prefix,
                                             answer=pred,
                                             get_response=True)

                dfs_res = prompt_final

                # print('+' * 10 + f"Task:{idx}, Colbert Result:{default_idx}" + '+' * 10)
                # print("Pred Answer: ", pred)
                # print("Judgement: ", response)
                # print(prompt_final[len(self.prompts):])
                # print(color.red("TEACHER RESPONSE"))
                # print(response.strip())
                # print("\n")
                if jud == "YES":
                    return pred, dfs_res
        return stu_answer, dfs_res


    '''
    Re-Decompose
    '''
    def re_decompose_strategy(self, question, memory, stu_answer, re_decompose_tool, **kwargs):
        # question: Question:xxxx
        # memory: Decomposition: xxx, Task 1:xxx,
        color = Colored()
        if kwargs.get("to_print", False):
            print("*" * 10 + "ORIGINAL" + "*" * 10)
            print(memory)
        valid, parsed_memory = self.parse_memory(question, memory, stu_answer, )
        if valid is False:
            return stu_answer, None
        question = parsed_memory["question"][len("Question:"):].strip()
        decompose = parsed_memory["decomposition"][len("Decomposition:"):].strip()
        new_compose, thought = re_decompose_tool(question=question, decomposition=decompose, **kwargs)
        prompt = self.prompts + f"Question: {question}" + f"\nDecomposition: {new_compose}"
        input_params = kwargs
        input_params["prompt"] = prompt
        pred_answer, prompt_final = self.base_react(**input_params)
        return pred_answer, prompt_final



    '''
    Re-Compose
    '''
    def re_compose_strategy(self, question, memory, stu_answer, **kwargs):
        color = Colored()
        if kwargs.get("to_print", False):
            print("*" * 10 + "ORIGINAL" + "*" * 10)
            print(memory)
        valid, parsed_memory = self.parse_memory(question, memory, stu_answer, )
        if valid is False:
            return stu_answer, None
        prompt = self.prompts + \
                 question + "\n" + \
                 parsed_memory["decomposition"]
        for i in range(len(parsed_memory["tasks"])):
            prompt += "\n" + "\n".join(parsed_memory["tasks"][i])
        prompt += f"\nComposition: The answer is not \"{stu_answer}\", and "
        res = self.base_react_step(prompt, re_composition=True)

        # 获得Task的Prompt
        task_prompt = res["prompt"][len(self.prompts) + 1:]
        if kwargs.get("to_print", False):
            print(task_prompt)
        answer = res.get("answer", stu_answer)
        return answer, res["prompt"]

    @staticmethod
    def get_page_obs(page):
        # find all paragraphs
        paragraphs = page.split("\n")
        paragraphs = [p.strip() for p in paragraphs if p.strip()]

        # find all sentence
        sentences = []
        for p in paragraphs:
            sentences += p.split('. ')
        sentences = [s.strip() + '.' for s in sentences if s.strip()]
        return ' '.join(sentences[:5])  # 只返回了前五？

    def wiki_strategy(self, entity, **kwargs):
        """
            entity: str
            如果存在实体，返回搜索结果；否则，返回5个相似的结果
        """
        entity_ = entity.replace(" ", "+")
        search_url = WIKI_PROXY_ADDR.replace('@@entity@@', entity_)
        old_time = time.time()
        # requests_cache.install_cache('wiki_cache')  # 加个缓存，需要pip install requests_cache
        response_text = requests.get(search_url).text
        self.search_time += time.time() - old_time
        soup = BeautifulSoup(response_text, features="html.parser")  # html处理
        result_divs = soup.find_all("div", {"class": "mw-search-result-heading"})
        if result_divs:  # mismatch
            self.result_titles = [clean_str(div.get_text().strip()) for div in result_divs]
            # logging.info(f"No Search Result For [{entity}], Try Graph Search....")
            obs = f"Could not find {entity}. Similar: {self.result_titles[:5]}."

        else:
            page = [p.get_text().strip() for p in soup.find_all("p") + soup.find_all("ul")]
            if any("may refer to:" in p for p in page):
                self.wiki_strategy("[" + entity + "]")
            else:
                self.page = ""
                for p in page:
                    if len(p.split(" ")) > 2:
                        self.page += clean_str(p)
                        if not p.endswith("\n"):
                            self.page += "\n"
                obs = self.get_page_obs(self.page)
        return obs

    def colbert_strategy(self, query, **kwargs):
        res = self.colbert_engine(query, kwargs.get("rank", 1))  # [p1, p2, ...p_index]
        obs = res[kwargs.get("rank", 1) - 1]
        return obs

    # ReAct基本框架，需要给出prompt
    def base_react(self, **kwargs):
        input_params = kwargs
        pred_answer = None
        flag = False
        prompt_final = input_params["prompt"]
        for i in range(self.TRY_NUMS):
            res = self.base_react_step(**input_params)
            prompt_final = res["prompt"]
            if res.get("is_final_step", False):
                pred_answer = res["answer"]
                flag = True
                break
            else:
                input_params = res
        if flag is False:  # 没有结果，强行结束
            prompt_final += "\nComposition:"
            input_params["prompt"] = prompt_final
            res = self.base_react_step(re_composition=True, **input_params)
            try:
                prompt_final = res["prompt"]
                pred_answer = res["answer"]
            except Exception as e:
                return "none", prompt_final
        return pred_answer, prompt_final

    def base_react_step(self, prompt, **kwargs):
        color = Colored()
        '''
        方便每一步重做，从目前状态开始，完成ReAct下一步
        '''
        res = {}
        last_state = prompt.split("\n")[-1]
        if last_state.startswith("Question:"):
            # Re-Decomposition
            response = self.llm(prompt + "\nDecomposition: ", stop=["\nObservation 1"])
            response = response.strip("\n| ")
            i = 1
            try:
                res_new = re.match(f"(.*)Task {i}: (.*)Action {i}: (.*)", response, re.DOTALL)
                decompose = res_new.group(1).strip("\n| ")
                task = res_new.group(2).strip("\n| ")
                action = res_new.group(3).strip("\n| ")
            except Exception as e:  # 只有decompose
                response = response.strip("\n| ")
                decompose = response
                task_action = self.llm(prompt + f"\nDecomposition: {decompose}\nTask {i}: ", stop=["\nObservation 1"])
                task_action_new = re.match(f"(.*)Action {i}: (.*)", task_action, re.DOTALL)
                task = task_action_new.group(1).strip("\n| ")
                action = task_action_new.group(2).strip("\n| ")
            step_str = f"\nDecomposition: {decompose}\nTask 1: {task}\nAction 1: {action}"
            prompt += step_str
            res["idx"] = 1
            res["query"] = action[len("Search["):-1].strip("\n| ")
            res["prompt"] = prompt
            res["is_final_step"] = False

        if last_state.startswith("Decomposition"):
            # Begin_Task1
            response = self.llm(prompt + "\nTask 1:", stop=["\nObservation 1"])
            response = response.strip("\n| ")
            try:
                res_new = re.match(f"(.*)Action 1: (.*)", response, re.DOTALL)
                task = res_new.group(1).strip("\n| ")
                query = res_new.group(2)[len("Search["):-1].strip("\n| ")
            except Exception as e:
                # res = res.s
                # res = self.llm(prompt + f"\nTask 1: {res}\n")
                print(color.red(
                    f"In Decomposition stage, response\n \"{response}\" \ncan not parse to task 1, action 1 format"))
                pass
            step_str = f"\nTask 1: {task}\nAction 1:[{query}]"
            prompt += step_str
            res["idx"] = 1
            res["query"] = query
            res["prompt"] = prompt
            res["is_final_step"] = False

        if last_state.startswith("Action"):
            # query
            idx = kwargs["idx"]
            query = kwargs["query"]
            obs = self.get_obs(query, idx)
            step_str = obs
            prompt += obs
            res["prompt"] = prompt
            res["idx"] = kwargs["idx"]
            res["is_final_step"] = False

        if last_state.startswith("Observation"):
            # Conclude and Task
            idx = kwargs["idx"]
            step_str, inform = self.get_next_conclude_task_or_answer_generate(prompt, idx)
            res = copy.deepcopy(inform)
            prompt += step_str
            res["prompt"] = prompt
            res["idx"] = idx + 1

        if last_state.startswith("Composition"):  # Composition: xxxx
            # New Finish
            if kwargs.get("re_composition", False):
                new_res = self.llm(prompt)
                try:
                    temp = re.match(f"(.*)Finish: (.*)", new_res, re.DOTALL)
                    compose = temp.group(1).strip("\n| ")
                    answer = temp.group(2).strip("\n| ")  # [answer]
                    step_str = compose + f"\nFinish: {answer}"
                    prompt += step_str
                    res["compose"] = compose
                    res["answer"] = answer[1:-1]
                    res["prompt"] = prompt

                except Exception as e:
                    compose = new_res.strip("\n| ")
                    answer = self.llm(prompt + f"\nComposition:{compose}\nFinish:")
                    answer = answer.strip("\n| ")[1:-1]
                    step_str = compose + f"\nFinish: [{answer}]"
                    prompt += step_str
                    res["compose"] = compose
                    res["answer"] = answer
                    res["prompt"] = prompt


            else:  # 直接重新生成answer
                new_res = self.llm(prompt + "\nFinish:")
                answer = new_res.strip("\n| ")[1:-1]
                step_str = f"\nFinish: [{answer}]"
                prompt += step_str
                res["answer"] = answer
                res["prompt"] = prompt
            res["is_final_step"] = True

        if last_state.startswith("Finish"):
            # end, gold_answer
            answer = last_state[len('Finish: ['):-1]
            res["prompt"] = prompt
            res["answer"] = answer
            res["is_final_step"] = False
        if kwargs.get("to_print", False):
            print(step_str)
        res["to_print"] = kwargs.get("to_print", False)
        return dict(res)

    def get_obs(self, query, current_idx, **kwargs):
        step_str = f"\nObservation {current_idx}: "
        obs = self.search_strategy(query, **kwargs)
        obs = obs.replace('\\n', '')
        step_str += obs
        return step_str

    def get_next_conclude_task_or_answer_generate(self, prompt, current_idx):
        # prompt: samples+ decompose + (task + action + observation)_N
        is_final_step = False
        step_str = ""
        res = self.llm(prompt + f"\nConclusion {current_idx}:", stop=[f"\nObservation {current_idx + 1}:"])
        res = res.strip("\n| ")
        inform = {}
        if "Composition:" in res:  # compose 特殊处理
            conclude_compose_finish = res
            try:
                res = re.match(f"(.*)Composition: (.*)Finish: (.*)", conclude_compose_finish, re.DOTALL)
                last_conclusion = res.group(1).strip("\n| ")
                composition = res.group(2).strip("\n| ")
                answer = res.group(3).strip("\n| ")[1:-1]  # []
                step_str = f"\nConclusion {current_idx}: {last_conclusion}\nComposition: {composition}\nFinish:[{answer}]"
                inform["conclusion"] = last_conclusion
                inform["composition"] = composition
                inform["answer"] = answer
                is_final_step = True
            except Exception as e:
                pass


        else:  # 正常的task
            try:
                re_res = re.match(f"(.*)Task {current_idx + 1}: (.*)Action {current_idx + 1}: (.*)", res, re.DOTALL)
                last_conclusion = re_res.group(1).strip("\n| ")
                # todo: task-action-obs-conclusion -> add teacher
                next_task = re_res.group(2).strip("\n| ")
                query = re_res.group(3).strip("\n| ")
                inform["conclusion"] = last_conclusion
                inform["query"] = query[len("Search["):-1]
                inform["task"] = next_task
            except Exception as e:
                # print("=" * 10 + f"REGARD \"{res}\" as "
                #                  f"CONCLUDE" + "=" * 10)
                last_conclusion = res
                task_action = self.llm(prompt + f"\nConclusion {current_idx}: {res}\nTask {current_idx + 1}:",
                                       stop=[f"\nObservation {current_idx + 1}:"])
                res = re.match(f"(.*)Action {current_idx + 1}: (.*)", task_action, re.DOTALL)
                next_task = res.group(1).strip("\n| ")
                query = res.group(2).strip("\n| ")
                inform["conclusion"] = last_conclusion
                inform["query"] = query[len("Search["):-1]
                inform["task"] = next_task
            step_str = f"\nConclusion {current_idx}: {last_conclusion}\nTask {current_idx + 1}: {next_task}\nAction {current_idx + 1}: {query}"
        inform["is_final_step"] = is_final_step
        return step_str, inform


if __name__ == '__main__':
    import os, json

    log_path = "./log/hotpot/0_500_mem.json"
    with open(log_path, 'r') as f:
        res = json.load(f)
    prompt = res["prompts"]
    # question = "Question: Which professional tennis player was born first, Lucie Hradecká or Raffaella Reggi?"
    # decompose = "\nDecomposition: I need to find the birth time of Lucie Hradecká and Raffaella Reggi firstly, and then compare the birth time to find which one was born first for the final answer."

    teacher_tool = JudgeTeacherTool(prefix="./prompts/")
    correct_tool = ReDecomposeTeacher(prefix="./prompts/")

    question = "What type of group does Roses Are Red and Sleeping with Sirens have in common?"
    memory = '''Decomposition: I need to find the type of group Roses Are Red and Sleeping with Sirens have in common.
Task 1: I need to search Roses Are Red to find the type of group it is.
Action 1: Search[Roses Are Red]
Observation 1: Roses Are Red | Roses Are Red "Roses Are Red" can refer to a specific poem, or a class of poems inspired by that poem. It has a Roud Folk Song Index number of 19798. It is most commonly used as a love poem. Roses are red, Violets are blue, Sugar is sweet, And so are you. The origins of the poem may be traced at least as far back as to the following lines written in 1590 by Sir Edmund Spenser from his epic "The Faerie Queene" (Book Three, Canto 6, Stanza 6): A nursery rhyme significantly closer to the modern cliché Valentine's
Conclusion 1: Roses Are Red is a poem.
Task 2: I need to search Sleeping with Sirens next to find the type of group it is.
Action 2: Search[Sleeping with Sirens]
Observation 2: Sleeping with Sirens | Sleeping with Sirens Sleeping with Sirens is an American rock band from Orlando, Florida currently residing in Grand Rapids, Michigan. The band currently consists of Kellin Quinn (vocals, keyboards), Gabe Barham (drums), Jack Fowler (lead guitar), Nick Martin (rhythm guitar), and Justin Hills (bass). The band was formed in 2009 by members of For All We Know and Paddock Park. The group is currently signed to Warner Bros. Records and have released five full-length albums and an acoustic EP. The band rose to fame with their song "If I'm James Dean, You're Audrey Hepburn", the lead single from their debut
Conclusion 2: Sleeping with Sirens is an American rock band.
Composition: Roses Are Red is a poem. Sleeping with Sirens is an American rock band. Poem and American rock band are not the same type of group, so the answer is no.
Finish:[no]'''
    stu_answer = "no"
    gold_answer = "rock band"

    correct = CorrectMethods(prompt)

    correct.setup("colbert", "total", "openai", )

    os.environ["OPENAI_API_KEY"] = "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"
    openai.api_key = os.environ["OPENAI_API_KEY"]
    re_decompose_tool = ReDecomposeTeacher()
    teacher_tool = JudgeTeacherTool(
        prefix="/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/teachers/prompts")
    res, task_prompt = correct.correct(question=question,
                                       memory=memory,
                                       stu_answer=stu_answer,
                                       gold_answer=gold_answer,
                                       teacher_tool=teacher_tool,
                                       re_decompose_tool=re_decompose_tool,
                                       return_task_prompt=True,
                                       )
    print(task_prompt)

#     new_prompt = '''
# You are a question-answering agent. To answer a difficult Question, you need to perform Decomposition to divide it into several tasks, solve them and integrate the information for the answer.
# To solve each task, you need to use interleaving Task, Action, Observation, and Conclusion steps. The steps are:
#     1. Task: a sub-problem to be solved from Decomposition and the previous Conclusion.
#     2. Action: Search[Query] to retrieve a document corresponding to the Query.
#     3. Observation: the retrieved document by the Action.
#     4. Conclusion: the Task result according to the Observation.
# According to the Decomposition, when all the necessary tasks finished, you need to execute Composition then answer the Question with Finish[Answer]. The steps are:
#     1. Composition: information from all the Tasks.
#     2. Finsh[Answer]: the final Answer to the Question.
# Question: What is the elevation range for the area that the eastern sector of the Colorado orogeny extends into?
# Decomposition: I need to find the area that the eastern sector of the Colorado orogeny extends into, and then find the elevation range of the area for the final answer.
# Task 1: I need to search Colorado orogeny to find the area that the eastern sector of the Colorado orogeny extends into.
# Action 1: Search[Colorado orogeny]
# Observation 1: The Colorado orogeny was an episode of mountain building (an orogeny) in Colorado and surrounding areas.
# Conclusion 1: The paragraph does not mention the eastern sector.
# Task 2: I need to search the eastern sector of the Colorado orogeny instead to find the area that the eastern sector of the Colorado orogeny extends into.
# Action 2: Search[the eastern sector of the Colorado orogeny]
# Observation 2: The eastern sector extends into the High Plains and is called the Central Plains orogeny.
# Conclusion 2: The eastern sector of Colorado orogeny extends into the High Plains.
# Task 3: I need to search High Plains to find its elevation range.
# Action 3: Search[High Plains]
# Observation 3: High Plains refers to one of two distinct land regions.
# Conclusion 3: I did not find desired result by searching High Plains.
# Task 4: I need to search High Plains (United States) instead to find its elevation range.
# Action 4: Search[High Plains (United States)]
# Observation 4: The High Plains are a subregion of the Great Plains. From east to west, the High Plains rise in elevation from around 1,800 to 7,000 ft (550 to 2,130 m).[3]
# Conclusion 4: High Plains rise in elevation from around 1,800 to 7,000 ft.
# Composition: The eastern sector of Colorado orogeny extends into is the High Plains, which rise in elevation from around 1,800 to 7,000 ft, so the answer is from around 1,800 to 7,000 ft.
# Finish: [from around 1,800 to 7,000]
# Question: Musician and satirist Allie Goertz wrote a song about the "The Simpsons" character Milhouse, who Matt Groening named after who?
# Decomposition: The question simplifies to "The Simpsons" character Milhouse is named after who. I only need to search Milhouse and find who it is named after.
# Task 1: I need to search Milhouse and find who it is named after.
# Action 1: Search[Milhouse]
# Observation 1: Milhouse Mussolini Van Houten is a recurring character in the Fox animated television series The Simpsons voiced by Pamela Hayden and created by Matt Groening.
# Conclusion 1: The paragraph does not tell who Milhouse is named after.
# Task 2: I can search Milhouse named after whom instead to find who it is named after.
# Action 2: Search[Milhouse  named after whom]
# Observation 2: Milhouse was named after U.S. president Richard Nixon, whose middle name was Milhous.
# Conclusion 2: Milhouse was named after U.S. president Richard Nixon.
# Composition: Milhouse was named after U.S. president Richard Nixon, so the answer is Richard Nixon.
# Finish: [Richard Nixon]
# Question: Which documentary is about Finnish rock groups, Adam Clayton Powell or The Saimaa Gesture?
# Decomposition: I need to find whether documentary Adam Clayton Powell or The Saimaa Gesture is about Finnish rock groups, choose the relevant one for the final answer.
# Task 1: I need to search Adam Clayton Powell to check whether it is about the Finnish rock groups.
# Action 1: Search[Adam Clayton Powell]
# Observation 1: Adam Clayton Powell is a 1989 American documentary film directed by Richard Kilberg.
# Conclusion 1: Adam Clayton Powell (film) is a documentary about an African-American politician, not Finnish rock groups.
# Composition: The answer should be either Adam Clayton Powell (film) or The Saimaa Gesture. Adam Clayton Powell (film) is not Finnish rock groups, so the answer must instead be The Saimaa Gesture.
# Finish: [The Saimaa Gesture]
# Question: What profession does Nicholas Ray and Elia Kazan have in common?
# Decomposition: I need to find the professions of Nicholas Ray and Elia Kazan, and then integrate the information to find professions in common for the final answer.
# Task 1: I need to search Nicholas Ray to find the profession of him.
# Action 1: Search[Nicholas Ray]
# Observation 1: Nicholas Ray (born Raymond Nicholas Kienzle Jr., August 7, 1911 – June 16, 1979) was an American film director, screenwriter, and actor best known for the 1955 film Rebel Without a Cause.
# Conclusion 1: Professions of Nicholas Ray are director, screenwriter, and actor.
# Task 2: I need to search Elia Kazan to find the profession of him.
# Action 2: Search[Elia Kazan]
# Observation 2: Elia Kazan was an American film and theatre director, producer, screenwriter and actor.
# Conclusion 2: Professions of Elia Kazan are director, producer, screenwriter, and actor.
# Composition: Professions of Nicholas Ray are director, screenwriter, and actor. Professions of Elia Kazan are director, producer, screenwriter, and actor. So the profession they have in common is director, screenwriter, actor.
# Finish: [director, screenwriter, actor]
# Question: Which magazine was started first Arthur's Magazine or First for Women?
# Decomposition: I need to find the start time of Arthur's Magazine and First for Women, and then integrate the information to find which one started first for the final answer.
# Task 1: I need to search Arthur's Magazine to find its start time.
# Action 1: Search[Arthur's Magazine]
# Observation 1: Arthur's Magazine (1844-1846) was an American literary periodical published in Philadelphia in the 19th century.
# Conclusion 1: Arthur's Magazine was started in 1844.
# Task 2: I need to search First for Women to find its start time.
# Action 2: Search[First for Women]
# Observation 2: First for Women is a woman's magazine published by Bauer Media Group in the USA.[1] The magazine was started in 1989.
# Conclusion 2: First for Women was started in 1989.
# Composition: Arthur's Magazine was started in 1844. First for Women was started in 1989. 1844(Arthur's Magazine) < 1989(First for Women), so Arthur's Magazine started first.
# Finish: [Arthur's Magazine]
# Question: Were Pavel Urysohn and Leonid Levin known for the same type of work?
# Decomposition: I need to find the work type of Pavel Urysohn and Leonid Levin, and then integrate the information to identify whether their work type is the same for the final answer
# Task 1: I need to search Pavel Urysohn to find his type of work.
# Action 1: Search[Pavel Urysohn]
# Observation 1: Pavel Samuilovich Urysohn (February 3, 1898 - August 17, 1924) was a Soviet mathematician who is best known for his contributions in dimension theory.
# Conclusion 1: Pavel Urysohn is a mathematician.
# Task 2: I need to search Leonid Levin next and find his type of work.
# Action 2: Search[Leonid Levin]
# Observation 2: Leonid Anatolievich Levin is a Soviet-American mathematician and computer scientist.
# Conclusion 2: Leonid Levin is a mathematician and computer scientist.
# Composition: Pavel Urysohn is a mathematician. Leonid Levin is a mathematician and computer scientist, so Pavel Urysohn and Leonid Levin have the same type of work.
# Finish: Finish[yes]
# Question: What type of group does Roses Are Red and Sleeping with Sirens have in common?
# Decomposition: I need to find the type of group Roses Are Red and Sleeping with Sirens have in common.
# Task 1: I need to search Roses Are Red to find the type of group it is.
# Action 1: Search[Roses Are Red]
# Observation 1: Roses Are Red (band) | Roses Are Red (band) Roses Are Red (originally called Nobody Cares) was a rock band formed in Rochester, New York. The band was signed to Trustkill Records. Roses Are Red formed in the summer of 2002 from members of other bands around the Western New York area. It originally featured Vincent Minervino on vocals, Brian and Matthew Gordner on guitars, Kevin Mahoney on bass, and Michael Lasaponara on drums. Just 2 months after forming, the band recorded a 4-song demo and toured on weekends throughout the fall and winter of 2002. Their first full-length album, "Handshakes and Heartbreaks", was released'''
#
#     _, prompt_final = correct.base_react(prompt=new_prompt, idx=1)
#     print(prompt_final)


==> fig/Core_code/Dr3/judge_teacher.py <==
import re

from PE.scenario.react_exp.utils.Tools import BaseTool


class JudgeTeacherTool(BaseTool):
    def __init__(self, tool_name="judger",
                 info="input: Question, evidence, answer; output: Yes / No / can't answer",
                 prompt_name="compose_teacher_3.txt",
                 prefix="./",
                 model_type="openai"):
        super().__init__(tool_name=tool_name, info=info, prompt_name=prompt_name, prefix=prefix, model_type=model_type)

    def construct_inputs(self, question, answer, **kwargs):
        if answer.lower() in ["yes", "no"]:
            answer = answer.lower()
        self.answer = answer
        inputs = f"\nQUESTION: {question}\nANSWER: {answer}\nTHOUGHT: "
        return self.prompts + inputs

    def parse_output(self, response, **kwargs):
        try:
            temp = re.search("(.*)JUDGMENT:(.*)", response, re.DOTALL)
            reason = temp.group(1).strip("\n| ")
            type = reason.split('.')[0]
            if "yes or no" in type.lower() and self.answer in ["yes", "no"]:  # 规则判断Yes or No类型
                result = "YES"
            else:
                result = temp.group(2).strip("\n| ")
        except Exception as e:
            print(f"can not parse {response} in {self.tool_name}, return \"YES\" ")
            return "YES", ""
        if kwargs.get("is_print", False):
            print(f"think: {reason}")
            print(f"result: {result}")
        if kwargs.get("get_response", False):
            return result, response
        return result, type


prefix = "/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/data/"

golds = [1] * 500 + [0] * 500

error_idxs = [11,
              13,
              17,
              54,
              56,
              70,
              71,
              72,
              78,
              97,
              98,
              151,
              189,
              210,
              213,
              231,
              238,
              259,
              265,
              270,
              276,
              283,
              293,
              302,
              315,
              353,
              354,
              355,
              361,
              376,
              383,
              397,
              477,
              478]
pred_top_500 = [0 if x in error_idxs else 1 for x in range(500)]


def unit_test_q_a(name="hotpot_500/simplified.json", ):
    path = prefix + name
    compose_teacher = JudgeTeacherTool(prompt_name="compose_teacher_3.txt")
    with open(path, 'r') as f:
        res = json.load(f)

    error_cnt = 0
    for ix, x in enumerate(res):
        question = x["question"]
        gold = x["answer"]
        jud, type = compose_teacher(question=question, answer=gold)
        if jud == "NO":
            error_cnt += 1
            error_idxs.append(ix)
        print(ix, f"{error_cnt} / {ix + 1}")

    return error_cnt


def unit_test_q_a_error(name="hotpot_500/simplified.json", num=-1):
    preds = []
    golds = []

    path = prefix + name
    compose_teacher = JudgeTeacherTool(prompt_name="compose_teacher_3.txt")
    with open(path, 'r') as f:
        res = json.load(f)

    acc = 0
    error_cases = []
    if num == -1:
        num = len(res)
    for ix in range(num):
        question = res[ix]["question"]
        answer = res[(ix + 1) % num]["answer"]
        jud, response = compose_teacher(question=question, answer=answer, get_response=True)
        if jud == "NO":
            preds.append(0)
            acc += 1
        else:
            preds.append(1)
            error_cases.append([question, answer, response])
        golds.append(0)

        print(f"acc:{acc} / {len(preds)}")
    return preds, golds, error_cases,


def unit_test_q_a_correct(name="hotpot_500/simplified.json", num=-1):
    preds = []
    golds = []
    path = prefix + name
    compose_teacher = JudgeTeacherTool(prompt_name="compose_teacher_3.txt")
    with open(path, 'r') as f:
        res = json.load(f)
    acc = 0
    error_cases = []
    if num == -1:
        num = len(res)
    for ix in range(num):
        question = res[ix]["question"]
        answer = res[ix]["answer"]
        jud, response = compose_teacher(question=question, answer=answer, get_response=True)
        if jud == "NO":
            preds.append(0)
            error_cases.append([question, answer, response])
        else:
            preds.append(1)
            acc += 1
        golds.append(1)
        print(f"acc:{acc} / {len(preds)}")
    return preds, golds, error_cases,


def get_error_cases(name="hotpot_500/simplified.json", ):
    preds = []
    golds = []

    path = prefix + name
    compose_teacher = JudgeTeacherTool(prompt_name="compose_teacher_3.txt")
    with open(path, 'r') as f:
        res = json.load(f)
    error_records = []
    for id in error_idxs:
        q = res[id]["question"]
        answer = res[id]["answer"]
        result, response = compose_teacher(question=q, answer=answer, get_response=True, is_print=True)
        error_records.append([q, answer, response])
    return error_records


if __name__ == '__main__':
    import json

    with open("/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/data/unit_test/compose_test.json",
              'r') as f:
        samples = json.load(f)

    import os, openai, sys

    os.environ["OPENAI_API_KEY"] = "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"
    openai.api_key = os.environ["OPENAI_API_KEY"]
    # pred1, gold1, error_cases_1 = unit_test_q_a_correct(num=10)
    # print(pred1, gold1)
    pred1 = pred_top_500
    gold1 = [1] * 500
    # error_cases = get_error_cases()
    # with open("./error_cases.json", 'w') as f:
    #     json.dump(error_cases, f, indent=2)

    # pred2, gold2, error_cases_2 = unit_test_q_a_error(num=-1)
    # print(pred2, gold2)
    # with open("log/error_cases_2.json", 'w') as f:
    #     json.dump(error_cases_2, f, indent=2)
    # from sklearn.metrics import confusion_matrix
    # tn, fp, fn, tp = confusion_matrix(gold1 + gold2, pred1 + pred2).ravel()
    # print(f"tn: {tn}, fp: {fp}, fn: {fn}, tp: {tp}")

    compose_teacher = JudgeTeacherTool(prefix="./prompts/", prompt_name="compose_teacher_3.txt")
    # question = "Lost Someone was written by James Brown and an American R&B/soul singer who began his career in 1952 " \
    #            "as a member of what gospel group?"
    # answer = "The Avons"
    # compose_teacher(question=question, answer=answer, is_print=True)  # NO
    # question = "2014 S/S is the debut album of a South Korean boy group that was formed by who?"
    # answer = "YG Entertainment"
    # compose_teacher(question=question, answer=answer, is_print=True)  # YES
    # question = "When was Poison's album \"Shut Up, Make Love\" released?"
    # answer = "March 14, 2000"
    # compose_teacher(question=question, answer=answer, is_print=True)  # YES
    # question = "The Livesey Hal War Memorial commemorates the fallen of which war, that had over 60 million casualties?"
    # answer = "over 60 million"
    # question = "What is the name of the third act in a play where a character named Carlo Gérard is partly based on a revolutionary figure?"
    # answer = "La giustizia"
    # question = "Who was born first, Ronnie Radke or Dave Brockie?"
    # answer = "Dave Brockie"
    # question = "Who is older Danny Green or James Worthy?"
    # answer = "James Worthy"
    # question = "When was the Swiss author and dramatist died who's novel is \"A Dangerous Game\"?"
    # answer = "14 December 1990"
    # question = "What author wrote a three book series of memoirs that are studied in school systems around the world?"
    # answer = "Homer Hickam, Jr."
    # answer = "Larry Smith"
    # question = "Who directed the film to which \" A Perfect Murder\" was a modern remake?"
    # answer = "Alfred Hitchcock"
    # answer ="Jeffrey Archer"
    # question = "Which professional tennis player was born first, Lucie Hradecká or Raffaella Reggi?"
    # answer = "Raffaella Reggi"
    # question = "Where is the movie from that is directed by Raymond Yip and stars the winner of Miss Chinese International Pageant of 1988?"
    # answer = "Hong Kong"
    # question = " Q:The 7.92×57mm Mauser rifle cartridge was used by which country's military in the 20th century?"
    # answer = "German service cartridge"
    # question = "When was the Swiss author and dramatist died who's novel is \"A Dangerous Game\"?"
    # question = "When was the Swiss author and dramatist died who's novel is \"A Dangerous Game\"?"
    # question = "Who directed the film to which \\\" A Perfect Murder\\\" was a modern remake?"
    # print(question)
    # answer = "Alfred Hitchcock"
    question = "The Twelfth United States Army Group commander was the first chairman of what?"
    answer = "Twelfth United States Army Group"
    compose_teacher(question=question, answer=answer, is_print=True)  # NO



==> fig/Core_code/Dr3/metrics.py <==
import json
import re
import string
from collections import Counter


def normalize_answer(s):
    def remove_articles(text):
        return re.sub(r"\b(a|an|the)\b", " ", text)

    def white_space_fix(text):
        return " ".join(text.split())

    def remove_punc(text):
        exclude = set(string.punctuation)
        return "".join(ch for ch in text if ch not in exclude)

    def lower(text):
        return text.lower()

    return white_space_fix(remove_articles(remove_punc(lower(s))))


def f1_score(prediction, ground_truth):
    normalized_prediction = normalize_answer(prediction)
    normalized_ground_truth = normalize_answer(ground_truth)

    ZERO_METRIC = (0, 0, 0)

    if normalized_prediction in ['yes', 'no', 'noanswer'] and normalized_prediction != normalized_ground_truth:
        return ZERO_METRIC
    if normalized_ground_truth in ['yes', 'no', 'noanswer'] and normalized_prediction != normalized_ground_truth:
        return ZERO_METRIC

    prediction_tokens = normalized_prediction.split()
    ground_truth_tokens = normalized_ground_truth.split()
    common = Counter(prediction_tokens) & Counter(ground_truth_tokens)
    num_same = sum(common.values())
    if num_same == 0:
        return ZERO_METRIC
    precision = 1.0 * num_same / len(prediction_tokens)
    recall = 1.0 * num_same / len(ground_truth_tokens)
    f1 = (2 * precision * recall) / (precision + recall)
    return f1, precision, recall


def get_metrics(pred, gt):
    if pred is not None:
        pred = normalize_answer(pred)
        gt = normalize_answer(gt)
        em = (pred == gt)
        f1, p, r = f1_score(pred, gt)
        cover_em = False if r < 1 else True
        return {'reward': em, 'em': em, 'f1': f1, 'cover_em': cover_em, 'p': p, 'r': r}
    return {'reward': 0, 'em': 0, 'f1': 0, 'cover_em': 0, 'p': 0, 'r': 0}


# num: 存在失败的例子，因此人工指定个数
def get_metric_all(preds, gts, num=None):
    if num == -1:
        num = len(gts)
    counters = {'em': [], 'f1': [], 'cover_em': [], 'p': [], 'r': []}
    for p, g in zip(preds, gts):
        res = get_metrics(p, g)
        for k, v in res.items():
            if k in counters.keys():
                counters[k].append(v)
    counters_new = {k: 0 for k in counters.keys()}
    print("*" * 10 + " Eval Result " + '*' * 10)
    for k, v in counters.items():
        print("%s: %0.4f" % (k, sum(v) / num))
        counters_new[k] = sum(v) / num
        if k == "em" or k == "cover_em":
            print(f"{k}: {sum(v)} / {num}")

    return counters_new


import re
import ast

# def get_metrics_from_json(log_paths, num=100):
#     total_res = []
#     for log_path in log_paths:
#         with open(log_path, 'r') as f:
#             res = json.load(f)["records"]
#             total_res.extend(res)
#
#     stu_preds = []
#     teacher_preds = []
#     golds = []
#     for x in total_res:
#         stu_preds.append(x["stu_answer"])
#         teacher_preds.append(x["teacher_answer"])
#         golds.append(x["gold_answer"])
#
#     print()
#     print("*"*10 + "RESULT" + "*" * 10)
#     print(f"All Instances: {num}, Valid Instances: {len(golds)}")
#     print("Student Result:")
#     get_metric_all(stu_preds, golds, num=num)
#     print("=" * 50)
#     print("Teacher Result:")
#     get_metric_all(teacher_preds, golds, num=num)
#     print()




def get_metrics_from_logs(log_path):

    # parse logs
    with open(log_path, 'r') as f:
        lines = f.readlines()
    totals = "".join(lines)
    all_splits = totals.split("-----start------\n")[1:]
    preds = []
    golds = []
    for split_one in all_splits:
        try:
            res = re.search(r'(\d+) (Question): (.+)', split_one)
            id = res.group(1)
            question = res.group(3)
        except Exception as e:
            continue

        try:
            info = re.search(r'{.*}', split_one, re.DOTALL).group(0)
            data = ast.literal_eval(info)
            preds.append(data["answer"])
            golds.append(data["gt_answer"])
        except Exception as e:
            continue

    print()
    print(log_path.split("/")[-1])
    print(f"all instances: {len(all_splits)}, valid instances: {len(preds)}")
    get_metric_all(preds, golds, num=len(all_splits))
    print()

from collections import defaultdict
def get_metrics_from_correct_history(log_path, num=100):
    with open(log_path, 'r') as f:
        res = json.load(f)

    stu_preds = []
    teacher_preds = defaultdict(list)
    golds = []
    for x in res["records"]:
        stu_preds.append(x["stu_answer"])
        golds.append(x["gold_answer"])
        for k, v in x["correct_history"].items():
            teacher_preds[k].append(v)


    print()
    print(log_path.split("/")[-1])
    print(f"all instances: {num}, valid instances: {len(golds)}")
    print("student result:")
    get_metric_all(stu_preds, golds, num=num)
    for n, v in teacher_preds.items():
        print(n)
        get_metric_all(v, golds, num=num)


if __name__ == '__main__':
    prefix = "/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/teachers/log/"
    name = "2wiki/0_500_post_ours_1.json"
    get_metrics_from_correct_history(prefix + name, 500)

    # prefix = "/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/run_search_strategy_exps/log/"
    # for name in [
    #     "openai_colbert_ranker.log"]:
    #     get_metrics_from_logs(prefix + name)
    # pred = "Lee Hazlewood"
    # gt = "Barton Lee Hazlewood"
    # print(get_metrics(pred, gt))


==> fig/Core_code/Dr3/re_decompose_teacher.py <==
import re

from PE.scenario.react_exp.utils.Tools import BaseTool


class ReDecomposeTeacher(BaseTool):
    def __init__(self, tool_name="compose_teacher",
                 info="input: Question, Decomposition; Output: Advice",
                 prompt_name="re_decompose_teacher_3.txt",
                 prefix="./prompts/",
                 model_type="openai"):
        super().__init__(tool_name=tool_name, info=info, prompt_name=prompt_name, prefix=prefix, model_type=model_type)

    def construct_inputs(self, question, decomposition, **kwargs):
        thought = kwargs.get("thought", "")
        self.ori_decompose = decomposition
        prompt = f"\nQUESTION: {question}\nSTUDENT DECOMPOSITION: {decomposition}\nANALYSIS:{thought}"
        return self.prompts + prompt

    def parse_output(self, response, **kwargs):
        try:
            temp = re.match("(.*)NEW DECOMPOSITION: (.*)", response, re.DOTALL)
            thought = temp.group(1).strip("\n| ")
            decompose = temp.group(2).strip("\n| ")
            if kwargs.get("to_print", False):
                print("=" * 10)
                print(f"ori decompose:{self.ori_decompose}")
                print(f"thought: {thought}")
                print(f"new decompose:{decompose}")

            return decompose, thought
        except Exception as e:
            if kwargs.get("to_print", False):
                print("=" * 10 + f" Can not parse <{response}>, return original response " + "=" * 10)
            return self.ori_decompose, response


if __name__ == '__main__':
    import os, openai

    os.environ["OPENAI_API_KEY"] = "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"
    openai.api_key = os.environ["OPENAI_API_KEY"]
    re_decompose = ReDecomposeTeacher()
    # question = "Which professional tennis player was born first, Lucie Hradecká or Raffaella Reggi?"
    # decompose = "I need to find the birth time of Lucie Hradecká and Raffaella Reggi, and then integrate the information to find which one was born first for the final answer."
    question = "Who won the 2007 Copa America Final, with help from Julio Baptista?"
    decompose = "I need to find who won the 2007 Copa America Final, and then find whether Julio Baptista helped him " \
                "to win for the final answer."


    question = "Is Northeast Florida Regional Airport farther from St. Augustine than Glacier Park International " \
               "Airport is to Kalispell?"
    decompose = "I need to find the distance from Northeast Florida Regional Airport to St. Augustine and the " \
                "distance from Glacier Park International Airport to Kalispell, and then compare the two distances to " \
                "find which airport is farther from its city for the final answer."
    res = re_decompose(question=question,
                       decomposition=decompose, )
    print(res)
    question = "Philip Savage served as Direcor of Player Personnel for the Baltimore Ravens under what general " \
               "manager who was inducted into both the College and Pro Football Halls of Fame?"
    decompose = "I need to find the general manager of Baltimore Ravens during Philip Savage served as Director of " \
                "Player Personnel, and then find whether the general manager was inducted into both the College and " \
                "Pro Football Halls of Fame for the final answer."
    res = re_decompose(question=question,
                       decomposition=decompose, )
    print(res)
    question = "The composer of the music for the ballet \"The Seasons\"  was the director of what organization from 1905 to 1928?"
    decompose = "I need to find the composer of the music for the ballet \"The Seasons\" and the director of the organization from 1905 to 1928, and then integrate the information to find whether they are the same person for the final answer."
    res = re_decompose(question=question,
                       decomposition=decompose, )
    print(res)

==> fig/Core_code/ReAct+/run_teacher_2.py <==
# -*- coding: utf-8 -*-
import os
import pprint
import sys
import traceback

import requests

debug = False if sys.platform.lower() != 'Darwin'.lower() else True
import logging

logging.basicConfig(format='%(asctime)s - %(levelname)s: %(message)s',
                    level=logging.INFO)
# 方便引用react里的包
# if debug:
#     react_path = '/Users/caoyuanbin/gitProject/ReAct/'
# else:
#     react_path = '/home/lingzun.cyb/MyReAct/'
# # 使用自带prompt
# if debug:
#     prompt_folder = '/Users/caoyuanbin/gitProject/ReAct/prompts/'
# else:
#     prompt_folder = '/home/lingzun.cyb/MyReAct/prompts/'
#
# sys.path.append(react_path)
sys.path.append('/Users/janbei/PycharmProjects/langchain')
sys.path.append('/mnt/nlp_nas_milvus/gaoy/project/langchain')
sys.path.append('/mnt/nlp_nas_milvus/gaoy/project/langchain/PE')

shot_num = 6
# 设置日志格式
log_prefix = "/Users/janbei/PycharmProjects/langchain/PE/scenario/react_exp/exp_logs_2"
begin = 100
end = 120
log_name = f"2wiki_begin_{begin}_end_{end}_shot_{shot_num}"
from PE.scenario.react_exp.server.openai_proxy import Sample

prompt_folder = "../prompts/ours/"

from PE.CustomLLMV3 import CustomLLMV3
from PE.scenario.react_exp.teachers.judge_teacher import JudgeTeacherTool

# python PE/scenario/react_exp/run.py 3 0
# python PE/scenario/react_exp/run.py 3 1
# python PE/scenario/react_exp/run.py 3 2
total_rank = int(sys.argv[1])
local_rank = int(sys.argv[2])

llm_pxy = CustomLLMV3(serviceName="gpt-3.5-turbo", userId="Jianbei", curiosity="lv1",
                      modelGateWay='http://cnai-gateway.cainiao-inc.com/apis/aigc/v2/chat')

llm_type = sys.argv[3]
search_strategy = sys.argv[4]
if len(sys.argv) >= 6:
    file_name = sys.argv[5]
else:
    file_name = "temp"
llm_call_num = 0
proxy = False
import time

if llm_type == "openai":
    # 使用OpenAI
    import openai

    # os.environ["OPENAI_API_KEY"] = "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"
    # os.environ["OPENAI_API_KEY"] = "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"
    # os.environ["OPENAI_API_KEY"] = "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"
    os.environ["OPENAI_API_KEY"] = "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"


    openai.api_key = os.environ["OPENAI_API_KEY"]


    def llm(prompt, stop=["None"]):
        if proxy:
            chatgpt = Sample.main(prompt)
            return chatgpt
        else:
            cnt = 0
            while cnt < 3:
                try:
                    response = openai.Completion.create(
                        model="text-davinci-002",
                        prompt=prompt,
                        temperature=0,
                        top_p=0.001,
                        max_tokens=200,
                        frequency_penalty=0.0,
                        presence_penalty=0.0,
                        stop=stop,
                        # timeout=3600,
                    )
                    break
                except Exception as e:
                    time.sleep(0.5)
                    cnt += 1

            return response["choices"][0]["text"]

if llm_type == "cainiao":
    def llm(prompt, stop=["\n"]):
        global llm_call_num
        response = llm_pxy(prompt=prompt, stop=stop)
        return response

print("test llm:", llm("hello", stop=["None"]))
llm_pxy.reset_token()
print()


def step(env, **inputs):
    attempts = 0
    while attempts < 10:
        try:
            return env.step(**inputs)
        except requests.exceptions.Timeout:
            attempts += 1


import json

# prompt_file = 'prompts_naive.json'
# with open(prompt_folder + prompt_file, 'r') as f:
#     prompt_dict = json.load(f)
#
# webthink_prompt = prompt_dict['webthink_simple6']

# if search_strategy == "baseline+graph":
#     with open("./graph_search_prompt.json", 'r') as f:
#         webthink_prompt = json.load(f)

#
# instruction = """Solve a question answering task with interleaving Thought, Action, Observation steps. Thought can reason about the current situation, and Action can be three types:
# (1) Search[query], which searches query and try to answer the query if possible, and returns the first paragraph if it exists. If not, it will return the similar resullt.
# (2) Lookup[keyword], which returns the next sentence containing keyword in the current passage.
# (3) Finish[answer], which returns the answer and finishes the task.
# Here are some examples.
# """
# (2) Handle[query], which turn the query to SPARQL language and return the execute result if it exits. If not, it will return some possible results.
# webthink_prompt = instruction + webthink_prompt


if search_strategy in ["colbert", "colbert+ranker", "colbert+ranker+askteacher"]:
    prompt_name = "colbert.json"

if search_strategy in ["colbert+actor"]:
    prompt_name = f"colbert_actor_{shot_num}_shot.json"


with open(prompt_folder + prompt_name) as f:
    prompt_dict = json.load(f)

instruct = prompt_dict["instructs"]
samples = prompt_dict["samples"]
prompts = instruct + samples
print("prompt:")
print(prompts)

print("\n\n")

import re


def react_step(prompt, question, to_print=True):
    # 第一步decompose特殊处理
    total_steps = ""
    decompose_task_action = llm(prompt + "Decomposition:", stop=[f"\nObservation 1:"])
    i = 1
    decompose_task_action = decompose_task_action.strip("\n| ")
    res = re.match(f"(.*)Task {i}: (.*)Action {i}: (.*)", decompose_task_action, re.DOTALL)
    decompose = res.group(1).strip("\n| ")
    task = res.group(2).strip("\n| ")
    action = res.group(3).strip("\n| ")
    inputs = {"action": action[0].lower() + action[1:], "task": task, "question": question}
    obs, r, done, info = step(env, **inputs)
    obs = obs.replace('\\n', '')
    step_str = f"Decomposition: {decompose}\nTask {i}: {task}\nAction {i}: {action}\nObservation {i}: {obs}\n"
    total_steps += step_str
    if to_print:
        print(step_str)
    prompt += step_str
    final_conclusion = ""
    composition = ""
    for i in range(2, 8):
        res = llm(prompt + f"Conclusion {i - 1}:", stop=[f"\nObservation {i}:"])
        res = res.strip("\n| ")
        if "Composition:" in res:  # compose 特殊处理
            conclude_compose_finish = res
            try:
                res = re.match(f"(.*)Composition: (.*)Finish: (.*)", conclude_compose_finish, re.DOTALL)
                last_conclusion = res.group(1).strip("\n| ")
                composition = res.group(2).strip("\n| ")
                answer = res.group(3).strip("\n| ")[1:-1]  # []
                step_str = f"Conclusion {i - 1}: {last_conclusion}\nComposition: {composition}\nFinish:[{answer}]"
                final_conclusion = f"Conclusion {i - 1}: {last_conclusion}\n"
                total_steps += step_str
                obs, r, done, info = step(env, action=f"finish[{answer}]")

            except Exception as e:
                pass


        else:  # 正常的task
            try:
                re_res = re.match(f"(.*)Task {i}: (.*)Action {i}: (.*)", res, re.DOTALL)
                last_conclusion = re_res.group(1).strip("\n| ")
                # todo: task-action-obs-conclusion -> add teacher
                next_task = re_res.group(2).strip("\n| ")
                action = re_res.group(3).strip("\n| ")
            except Exception as e:
                print("=" * 10 + f"Can not divide LLM output to Conclusion task action, try to regard \"{res}\" as "
                                 f"conclude" + "=" * 10)
                last_conclusion = res
                task_action = llm(prompt + f"Conclusion {i - 1}: {res}\nTask {i}:", stop=[f"\nObservation {i}:"])
                res = re.match(f"(.*)Action {i}: (.*)", task_action, re.DOTALL)
                next_task = res.group(1).strip("\n| ")
                action = res.group(2).strip("\n| ")
                # 错误处理

            inputs = {"action": action[0].lower() + action[1:], "task": task, "question": question}
            obs, r, done, info = step(env, **inputs)
            obs = obs.replace('\\n', '')
            step_str = f"Conclusion {i - 1}: {last_conclusion}\nTask {i}: {next_task}\nAction {i}: {action}\nObservation {i}: {obs}\n"
            prompt += step_str
            total_steps += step_str
        if to_print:
            print(step_str)
        if done:
            break
    if not done:
        answer = llm(prompt + "\nFinish: ")
        answer = answer.strip("\n| ")[1:-1]
        obs, r, done, info = step(env, action=f"finish[{answer}]")
        total_steps += f"Composition:\nFinish:{answer}"

    return info, prompt + final_conclusion, "Composition: " + composition, total_steps,


from collections import defaultdict


def react_2(idx=None, prompt=prompts, to_print=True, save_process=True):
    records = defaultdict(str)
    print_strs = ""
    question = env.reset(idx=idx)

    if to_print:
        print(idx, question)
        print()
        print_strs += f"{idx} {question}\n"
    prompt += question + "\n"
    compose_teacher_tool = JudgeTeacherTool(prefix="../teachers/prompts/", prompt_name="compose_teacher_3.txt")
    info, prompt_before_compose, composition, total_steps = react_step(prompt, question, to_print=to_print)
    pred_answer = info["answer"]
    em = info["em"]
    cover_em = info["cover_em"]
    f1 = info["f1"]
    gold_answer = info["gt_answer"]
    if save_process:
        records["idx"] = idx
        records["question"] = question
        records["steps"] = total_steps
        records["stu_answer"] = pred_answer
        records["stu_em"] = em
        records["stu_cover_em"] = cover_em
        records["f1"] = f1
        records["gold_answer"] = gold_answer
    jud, type = compose_teacher_tool(question=question, answer=pred_answer, get_response = True)
    print(f"========Teacher Judgement: {jud}, Teacher Judge Type:{type}===========")
    records["teacher_jud"] = jud
    records["teacher_type"] = type
    after_teacher_answer = pred_answer
    # 类型不对，加上type后重新输出
    if jud == "NO":

        step_prompt = "Composition: " + f"The answer is not \"{pred_answer}\", and "
        # step_prompt = f"Composition: I need to know that The answer is not \"{pred_answer}\", and "
        if to_print:
            print("After Teacher Prompt: ", step_prompt)
            print("-" * 5)
        prompt_new = prompt_before_compose + step_prompt
        # prompt_new = prompt_before_compose + f"\nComposition: {composition}" + f"\nOh I'm sorry, the answer is not \"{pred_answer}\", because the type of {pred_answer} is wrong, so " #后处理
        response = llm(prompt_new, stop=["None"])
        print("After Teacher Response: ", response)
        print("-" * 5)

        try:
            re_res = re.search(f"(.*)Finish: (.*)", response, re.DOTALL)
            pred_answer = re_res.group(2)[1:-1]  # [answer]
        except Exception as e:
            response = llm(prompt_new + response.strip("\n| ") + "\nFinish: ")
            pred_answer = response.strip("\n| ")[1:-1]
        print("After Teacher Pred: ", pred_answer)
        print("-" * 5)

        after_teacher_answer = pred_answer
        _, _, _, info = step(env, action=f"finish[{after_teacher_answer}]")
    records["teacher_answer"] = after_teacher_answer

    if to_print:
        print(info)
    return info, records


# import random
import time

def react_3(idx=None, prompt=prompts, to_print=True, save_process=True):
    records = defaultdict(str)
    print_strs = ""
    question = env.reset(idx=idx)

    if to_print:
        print(idx, question)
        print()
        print_strs += f"{idx} {question}\n"
    prompt += question + "\n"
    compose_teacher_tool = JudgeTeacherTool(prefix="../teachers/prompts/", prompt_name="compose_teacher_3.txt")
    info, prompt_before_compose, composition, total_steps = react_step(prompt, question, to_print=to_print)
    pred_answer = info["answer"]
    em = info["em"]
    cover_em = info["cover_em"]
    f1 = info["f1"]
    gold_answer = info["gt_answer"]
    if save_process:
        records["idx"] = idx
        records["question"] = question
        records["steps"] = total_steps
        records["stu_answer"] = pred_answer
        records["stu_em"] = em
        records["stu_cover_em"] = cover_em
        records["f1"] = f1
        records["gold_answer"] = gold_answer
    jud, type = compose_teacher_tool(question=question, answer=pred_answer, get_response = True)
    print(f"========Teacher Judgement: {jud}, Teacher Judge Type:{type}===========")
    records["teacher_jud"] = jud
    records["teacher_type"] = type

    if to_print:
        print(info)
    return info, records
# idxs = list(range(7405))
# random.Random(233).shuffle(idxs)
def main(env, log_name, begin, end):
    ems = []
    cover_ems = []
    infos = []
    old_time = time.time()

    # given_idx = list(range(len(env.env.data)))[200:230]
    # given_idx = list(range(10))
    # given_idx = list(range(len(env.data)))
    total_records = {"prompts": prompts, "records": []}
    last_total_token = 0
    cnt = 0
    for i in range(begin, end):

        cnt += 1
        print('-----start------')
        print('QUESTION: ' + '\t'.join(env.data[i]) + '\n')
        try:
            info, records = react_3(i, to_print=True)
            total_records["records"].append(records)
            # print(records)
            ems.append(info['em'])
            cover_ems.append(info["cover_em"])
            infos.append(info)
            print(f"em:{sum(ems)} / {len(ems)}, cover_em:{sum(cover_ems)} / {len(cover_ems)}")
            # env.write()

        except Exception as e:
            traceback.print_exc()
            continue
        # this_question_token = llm_pxy.use_token_message["totalTokens"] - last_total_token
        # last_total_token = llm_pxy.use_token_message["totalTokens"]

        # print(f"this question cost token: {this_question_token}\n")
        print('-----end------')
        logging.info(f"idx:{i} finished, em:{sum(ems)} / {len(ems)}, cover_em:{sum(cover_ems)} / {len(cover_ems)}")
        print("\n\n")
    with open(f"{log_prefix}/{log_name}.json", 'w') as f:
        json.dump(total_records, f, indent=2)
    # print("avg total", llm_pxy.use_token_message["totalTokens"] / len(end-begin + 1))


if __name__ == '__main__':
    sys.stdout = open(f'{log_prefix}/{log_name}.log', 'w')
    import wikienv_2, wrappers_2

    print("prompt:")
    print(prompts)
    env = wikienv_2.WikiEnv(search_strategy=search_strategy, model_type=llm_type)
    env = wrappers_2.HotPotQAWrapper(env, split="dev", local_rank=local_rank, total_rank=total_rank)
    main(env, log_name, begin=begin, end=end)
    sys.stdout.close()


==> fig/Core_code/ReAct+/wikienv_2.py <==
import ast
import json
import logging
import time
import gym
import requests
import requests_cache
from bs4 import BeautifulSoup
# import wikipedia
from requests.adapters import HTTPAdapter
from urllib3 import Retry
from LLM_sparqkl_tool import FakeWikiSearchEngine
import logging
from colbert_search_engine import ColBERTv2
from PE.scenario.react_exp.server.wikisearch_proxy import WIKI_PROXY_ADDR
from LLM_as_ranker import FakeListwiseRanker
from LLM_as_AskTeacher import AskTeacher


def clean_str(p):
    return p.encode().decode("unicode-escape").encode("latin1").decode("utf-8")


class textSpace(gym.spaces.Space):
    def contains(self, x) -> bool:
        """Return boolean specifying if x is a valid member of this space."""
        return isinstance(x, str)


class WikiEnv(gym.Env):

    def __init__(self, search_strategy="baseline", model_type="cainiao"):
        """
          Initialize the environment.
        """
        super().__init__()
        self.page = None  # current Wikipedia page
        self.obs = None  # current observation
        self.lookup_keyword = None  # current lookup keyword
        self.lookup_list = None  # list of paragraphs containing current lookup keyword
        self.lookup_cnt = None  # current lookup index
        self.steps = 0  # current number of steps
        self.answer = None  # current answer from the agent
        self.query_to_entity = None
        self.model_type = model_type
        self.ask_teacher = AskTeacher()

        # 设置搜索策略
        self.strategy_map(search_strategy)
        self.observation_space = self.action_space = textSpace()
        self.search_time = 0
        self.num_searches = 0

        self.thought_mems = []
        self.act_mems = []
        self.ob_mems = []

    def strategy_map(self, strategy_name, **kwargs):
        self.strategy_name = strategy_name
        if strategy_name == "baseline":
            self.search_step = self.wiki_strategy
        if strategy_name == "baseline+graph":
            self.graph_search_engine = FakeWikiSearchEngine(model_type=self.model_type)
            self.search_step = self.wiki_add_graph_strategy
            self.query_to_entity_record = {}
        if strategy_name in ["colbert", "colbert+actor"]:
            self.colbert_engine = ColBERTv2()
            self.search_step = self.colbert_strategy
        if strategy_name == "colbert+ranker":
            self.retrival_num = kwargs.get("retrival_num", 5)
            self.threshold = kwargs.get("rank_threshold", 0.7)
            self.colbert_engine = ColBERTv2()
            self.ranker = FakeListwiseRanker()
            self.coarse_2_fine_record = {}
            self.search_step = self.colbert_ranker_strategy


        logging.info(f"search strategy: {strategy_name}")

    def _get_obs(self):
        return self.obs

    def _get_info(self):
        info = {"steps": self.steps, "answer": self.answer, }
        if hasattr(self, "query_to_entity_record"):
            info.update({"query_to_entity_record": self.query_to_entity_record})
        return info

    def reset(self, seed=None, return_info=False, options=None):
        # We need the following line to seed self.np_random
        # super().reset(seed=seed)
        self.obs = ("Interact with Wikipedia using search[], lookup[], and "
                    "finish[].\n")
        self.page = None
        self.lookup_keyword = None
        self.lookup_list = None
        self.lookup_cnt = None
        self.steps = 0
        self.answer = None
        self.thought_mems = []
        self.act_mems = []
        self.ob_mems = []
        observation = self._get_obs()
        info = self._get_info()
        if hasattr(self, "query_to_entity_record"):
            self.query_to_entity_record = {}
        return (observation, info) if return_info else observation

    def construct_lookup_list(self, keyword):
        # find all paragraphs
        if self.page is None:
            return []
        paragraphs = self.page.split("\n")
        paragraphs = [p.strip() for p in paragraphs if p.strip()]

        # find all sentence
        sentences = []
        for p in paragraphs:
            sentences += p.split('. ')
        sentences = [s.strip() + '.' for s in sentences if s.strip()]

        parts = sentences
        parts = [p for p in parts if keyword.lower() in p.lower()]
        return parts

    @staticmethod
    def get_page_obs(page):
        # find all paragraphs
        paragraphs = page.split("\n")
        paragraphs = [p.strip() for p in paragraphs if p.strip()]

        # find all sentence
        sentences = []
        for p in paragraphs:
            sentences += p.split('. ')
        sentences = [s.strip() + '.' for s in sentences if s.strip()]
        return ' '.join(sentences[:5])  # 只返回了前五？

        # ps = page.split("\n")
        # ret = ps[0]
        # for i in range(1, len(ps)):
        #   if len((ret + ps[i]).split(" ")) <= 50:
        #     ret += ps[i]
        #   else:
        #     break
        # return ret

    def wiki_strategy(self, entity, **inputs):
        """
        ReAct原生方法
        """
        self.wiki_step(entity)

    def wiki_add_graph_strategy(self, entity, **inputs):
        """
            ReAct + graph_search, 如果失败，尝试调用图搜索引擎增强；如果成功，直接返回
        """

        self.query_to_entity = ""
        entity_ = entity.replace(" ", "+")
        search_url = WIKI_PROXY_ADDR.replace('@@entity@@', entity_)
        old_time = time.time()
        # requests_cache.install_cache('wiki_cache')  # 加个缓存，需要pip install requests_cache
        response_text = requests.get(search_url).text
        self.search_time += time.time() - old_time
        self.num_searches += 1
        soup = BeautifulSoup(response_text, features="html.parser")  # html处理
        result_divs = soup.find_all("div", {"class": "mw-search-result-heading"})
        if result_divs:  # mismatch
            self.result_titles = [clean_str(div.get_text().strip()) for div in result_divs]
            self.graph_search_step(entity)

        else:
            page = [p.get_text().strip() for p in soup.find_all("p") + soup.find_all("ul")]
            if any("may refer to:" in p for p in page):
                self.wiki_step("[" + entity + "]")
            else:
                self.page = ""
                for p in page:
                    if len(p.split(" ")) > 2:
                        self.page += clean_str(p)
                        if not p.endswith("\n"):
                            self.page += "\n"
                self.obs = self.get_page_obs(self.page)
                self.lookup_keyword = self.lookup_list = self.lookup_cnt = None

        self.query_to_entity_record.update({f"step-{self.steps + 1}": self.query_to_entity})

    def colbert_strategy(self, query, **inputs):
        res = self.colbert_engine(query, 1)
        self.obs = " ".join(res)
        self.lookup_keyword = self.lookup_list = self.lookup_cnt = None

    def colbert_ranker_strategy(self, query, **inputs):
        coarse_result = self.colbert_engine(query, self.retrival_num, simplify=False)
        if coarse_result[0]["prob"] < self.threshold:
            docs = []
            doc_str = ""
            for ix, x in enumerate(coarse_result):
                text = x["text"]
                docs.append(text)
                doc_str += f"id: {ix + 1}, doc:{text}\n"

            ranker_inputs = {
                "query": query,
                "context": inputs["thought"],
                "docs": docs

            }
            try:
                target_doc_id = int(self.ranker(**ranker_inputs))
            except Exception as e:
                print(f"error {e} occur, and choose default id: 0")
                target_doc_id = 1
            target_doc = docs[target_doc_id - 1]
            self.obs = target_doc
            self.coarse_2_fine_record[self.steps] = f"choose target doc {target_doc_id}, docs: {doc_str}"
            print("+" * 10)
            print("top 5 docs:")
            for ix, x in enumerate(docs):
                print(f"  [{ix + 1}]: {x}")
            print(f"  choose doc : [{target_doc_id}]")
            print("+" * 10)





        else:
            self.obs = coarse_result[0]["text"]
        self.lookup_keyword = self.lookup_list = self.lookup_cnt = None

    def graph_search_step(self, query):
        """
            query: str
            将query转为entity进行wiki搜索，成功返回搜索结果，失败返回相似的查询
        """
        entity = self.graph_search_engine(query)  # query -> entity
        change_res = f"The result of [{query}] is [{entity}]."
        print(f"++++++++++ [{query}] can not find, try to search [{entity}] ++++++++++")
        self.query_to_entity = f"{query} -> {entity}"

        # entity -> res
        entity_ = entity.replace(" ", "+")
        search_url = WIKI_PROXY_ADDR.replace('@@entity@@', entity_)
        old_time = time.time()
        # requests_cache.install_cache('wiki_cache')  # 加个缓存，需要pip install requests_cache
        response_text = requests.get(search_url).text
        self.search_time += time.time() - old_time

        soup = BeautifulSoup(response_text, features="html.parser")  # html处理
        result_divs = soup.find_all("div", {"class": "mw-search-result-heading"})
        if result_divs:  # mismatch
            self.result_titles = [clean_str(div.get_text().strip()) for div in result_divs]
            self.obs = change_res + f" Could not find {entity}. Similar: {self.result_titles[:5]}."

        else:
            page = [p.get_text().strip() for p in soup.find_all("p") + soup.find_all("ul")]
            if any("may refer to:" in p for p in page):
                self.wiki_step("[" + entity + "]")
            else:
                self.page = ""
                for p in page:
                    if len(p.split(" ")) > 2:
                        self.page += clean_str(p)
                        if not p.endswith("\n"):
                            self.page += "\n"
                self.obs = change_res + self.get_page_obs(self.page)
                self.lookup_keyword = self.lookup_list = self.lookup_cnt = None

    def wiki_step(self, entity):
        """
            entity: str
            如果存在实体，返回搜索结果；否则，返回5个相似的结果
        """
        entity_ = entity.replace(" ", "+")
        search_url = WIKI_PROXY_ADDR.replace('@@entity@@', entity_)
        old_time = time.time()
        # requests_cache.install_cache('wiki_cache')  # 加个缓存，需要pip install requests_cache
        response_text = requests.get(search_url).text
        self.search_time += time.time() - old_time
        self.num_searches += 1
        soup = BeautifulSoup(response_text, features="html.parser")  # html处理
        result_divs = soup.find_all("div", {"class": "mw-search-result-heading"})
        if result_divs:  # mismatch
            self.result_titles = [clean_str(div.get_text().strip()) for div in result_divs]
            # logging.info(f"No Search Result For [{entity}], Try Graph Search....")
            self.obs = f"Could not find {entity}. Similar: {self.result_titles[:5]}."

        else:
            page = [p.get_text().strip() for p in soup.find_all("p") + soup.find_all("ul")]
            if any("may refer to:" in p for p in page):
                self.wiki_step("[" + entity + "]")
            else:
                self.page = ""
                for p in page:
                    if len(p.split(" ")) > 2:
                        self.page += clean_str(p)
                        if not p.endswith("\n"):
                            self.page += "\n"
                self.obs = self.get_page_obs(self.page)
                self.lookup_keyword = self.lookup_list = self.lookup_cnt = None

    def step(self, **inputs):
        action = inputs["action"]
        thought = inputs.get("thought", "No context")
        question = inputs.get("question", "No question")
        reward = 0
        done = False
        action = action.strip()

        if action.startswith("search[") and action.endswith("]"):
            entity = action[len("search["):-1]
            # entity_ = entity.replace(" ", "_")
            # search_url = f"https://en.wikipedia.org/wiki/{entity_}"
            self.search_step(entity, **inputs)
            self.last_query = entity
        elif action.startswith("expandQuerySearch") and action.endswith("]"):
            query = action[len("expandQuerySearch["):-1]
            self.search_step(query, **inputs)
            self.last_query = query
        elif action.startswith("lookup[") and action.endswith("]"):
            keyword = action[len("lookup["):-1]
            # if "colbert" in self.strategy_name:
            #     new_query = keyword + " " + self.last_query
            #     self.search_step(new_query, **inputs)
            #     self.last_query = new_query

            if self.lookup_keyword != keyword:  # reset lookup
                self.lookup_keyword = keyword
                self.lookup_list = self.construct_lookup_list(keyword)
                self.lookup_cnt = 0
            if self.lookup_cnt >= len(self.lookup_list):
                self.obs = "No more results.\n"
            else:
                self.obs = f"(Result {self.lookup_cnt + 1} / {len(self.lookup_list)}) " + self.lookup_list[
                    self.lookup_cnt]
            self.lookup_cnt += 1


        elif action.startswith("askTeacher"):
            self.thought_mems.append(thought)
            suggest = self.ask_teacher(question=question, thoughts=self.thought_mems, actions=self.act_mems,
                                       observations=self.ob_mems)
            self.obs = suggest






        elif action.startswith("finish[") and action.endswith("]"):
            answer = action[len("finish["):-1]
            self.answer = answer
            done = True
            self.obs = f"Episode finished, reward = {reward}\n"
        elif action.startswith("think[") and action.endswith("]"):
            self.obs = "Nice thought."
        else:
            self.obs = "Invalid action: {}".format(action)


        if self.answer is not None:  # already finished
            done = True
            return self.obs, reward, done, self._get_info()
        self.steps += 1
        self.thought_mems.append(thought)
        self.act_mems.append(action)
        self.ob_mems.append(self.obs)

        return self.obs, reward, done, self._get_info()

    def get_time_info(self):
        speed = self.search_time / self.num_searches if self.num_searches else 0
        return {
            "call_speed": speed,
            "call_time": self.search_time,
            "num_calls": self.num_searches,
        }

if __name__ == '__main__':
    wikienv = WikiEnv()
    wikienv.wiki_step("David Chanoff")
    print(wikienv.obs)


==> fig/Core_code/ReAct+/wrappers_2.py <==
import json
import math
import os
import gym
import numpy as np
import re
import string
from collections import Counter

# DATA_DIR = "data"
DATA_DIR = "../data"
HOTPOTQA_SPLIT_FILE = {
    "train": "hotpot_train_v1.1_simplified.json",
    "dev": "2wiki_types/simplified.json",
    "test": "hotpot_test_v1_simplified.json",
}

FEVER_SPLIT_FILE = {
    "train": "train.jsonl",
    "dev": "paper_dev.jsonl",
}


class HistoryWrapper(gym.ObservationWrapper):
    def __init__(self, env, obs_format, prompt=None):
        super().__init__(env)
        assert obs_format in ["obs", "history"]
        if obs_format == "history":
            assert hasattr(self.env, "traj")
        self.obs_format = obs_format
        self.prompt = prompt if prompt is not None else ""

    def observation(self, obs):
        if self.obs_format == "obs":
            return obs
        elif self.obs_format == "history":
            observation = self.env.traj["observations"][0] + "\n"
            for i, (o, a) in enumerate(zip(self.env.traj["observations"][1:], self.env.traj["actions"]), 1):
                observation += f"Action {i}: {a}\nObservation {i}: {o}\n\n"
            return self.prompt + observation


def normalize_answer(s):
    def remove_articles(text):
        return re.sub(r"\b(a|an|the)\b", " ", text)

    def white_space_fix(text):
        return " ".join(text.split())

    def remove_punc(text):
        exclude = set(string.punctuation)
        return "".join(ch for ch in text if ch not in exclude)

    def lower(text):
        return text.lower()

    return white_space_fix(remove_articles(remove_punc(lower(s))))


def f1_score(prediction, ground_truth):
    normalized_prediction = normalize_answer(prediction)
    normalized_ground_truth = normalize_answer(ground_truth)

    ZERO_METRIC = (0, 0, 0)

    if normalized_prediction in ['yes', 'no', 'noanswer'] and normalized_prediction != normalized_ground_truth:
        return ZERO_METRIC
    if normalized_ground_truth in ['yes', 'no', 'noanswer'] and normalized_prediction != normalized_ground_truth:
        return ZERO_METRIC

    prediction_tokens = normalized_prediction.split()
    ground_truth_tokens = normalized_ground_truth.split()
    common = Counter(prediction_tokens) & Counter(ground_truth_tokens)
    num_same = sum(common.values())
    if num_same == 0:
        return ZERO_METRIC
    precision = 1.0 * num_same / len(prediction_tokens)
    recall = 1.0 * num_same / len(ground_truth_tokens)
    f1 = (2 * precision * recall) / (precision + recall)
    return f1, precision, recall


class HotPotQAWrapper(gym.Wrapper):
    def __init__(self, env, split, local_rank=-1, total_rank=-1):
        super().__init__(env)
        data_file = f"{DATA_DIR}/{HOTPOTQA_SPLIT_FILE[split]}"
        if local_rank < 0 and total_rank < 0:
            self.data = json.load(open(data_file))
            self.data = [(d['question'], d['answer']) for d in self.data]
            self.data_idx = 0
            self.split = split
        else:
            full_data = json.load(open(data_file))
            each_len = math.ceil(len(full_data) / total_rank)
            if local_rank == total_rank - 1:
                self.data = full_data[local_rank * each_len:]
            else:
                self.data = full_data[local_rank * each_len:local_rank * each_len + each_len]

            self.data = [(d['question'], d['answer']) for d in self.data]
            self.data_idx = 0
            self.split = split

    def reset(self, seed=None, return_info=False, options=None, idx=None):
        self.env.reset(seed=seed, return_info=return_info, options=options)
        try:
            self.env.step('')
        except:
            pass
        self.env.reset(seed=seed, return_info=return_info, options=options)
        self.data_idx = int(np.random.randint(len(self.data))) if idx is None else idx
        observation = f"Question: {self.data[self.data_idx][0]}"
        info = self._get_info()
        return (observation, info) if return_info else observation

    def _get_info(self):
        return {
            "steps": self.steps,
            "answer": self.answer,
            "question": self.data[self.data_idx][0],
            "hotpot_split": self.split
        }

    def get_reward(self, info):
        if info['answer'] is not None:
            pred = normalize_answer(self.data[self.data_idx][1])
            gt = normalize_answer(info['answer'])
            score = (pred == gt)
            return int(score)
        return 0

    def get_metrics(self, info):
        if info['answer'] is not None:
            gt = normalize_answer(self.data[self.data_idx][1])
            pred = normalize_answer(info['answer'])
            em = (pred == gt)
            f1, p, r = f1_score(pred, gt)
            cover_em = False if r < 1 else True
            return {'reward': em, 'em': em, 'f1': f1, 'cover_em': cover_em, }
        return {'reward': 0, 'em': 0, 'f1': 0, 'cover_em': 0}

    def step(self, **inputs):
        # TODO: first step obs does not have question.
        obs, _, done, info = self.env.step(**inputs)
        reward = self.get_reward(info)
        if done:
            obs = f"Episode finished, reward = {reward}\n"
            info.update({"gt_answer": self.data[self.data_idx][1], "question_idx": self.data_idx})
            info.update(self.get_metrics(info))
        return obs, reward, done, info

    def __len__(self):
        return len(self.data)


class FeverWrapper(gym.Wrapper):
    def __init__(self, env, split):
        super().__init__(env)

        data_path = f"./data/{FEVER_SPLIT_FILE[split]}"
        with open(data_path, "r") as json_file:
            json_list = list(json_file)

        data = []
        for json_str in json_list:
            json_str = json.loads(json_str)
            label = json_str["label"]
            claim = json_str["claim"]
            data.append((claim, label))

        self.data = data
        self.data_idx = 0
        self.split = split

    def reset(self, seed=None, return_info=False, options=None, idx=None):
        self.env.reset(seed=seed, return_info=return_info, options=options)
        try:
            self.env.step('')
        except:
            pass
        self.env.reset(seed=seed, return_info=return_info, options=options)
        self.data_idx = int(np.random.randint(len(self.data))) if idx is None else idx
        observation = f"Claim: {self.data[self.data_idx][0]}"
        info = self._get_info()
        return (observation, info) if return_info else observation

    def _get_info(self):
        return {
            "steps": self.steps,
            "answer": self.answer,
            "question": self.data[self.data_idx][0],
            "fever_split": self.split
        }

    def get_reward(self, info):
        if info['answer'] is not None:
            label = normalize_answer(self.data[self.data_idx][1])
            pred = normalize_answer(info['answer'])
            if label == pred:
                return 1
        return 0

    def step(self, action):
        # TODO: first step obs does not have question.
        obs, _, done, info = self.env.step(action)
        reward = self.get_reward(info)
        if done:
            obs = f"Episode finished, reward = {reward}\n"
            info.update({"gt_answer": self.data[self.data_idx][1], "question_idx": self.data_idx})
            info.update({'em': reward, 'reward': reward, 'f1': reward})
        return obs, reward, done, info

    def __len__(self):
        return len(self.data)


class LoggingWrapper(gym.Wrapper):
    def __init__(self, env, folder="trajs", file_id=None):
        super().__init__(env)
        self.trajs = []
        self.traj = {"observations": [], "actions": []}
        self.folder = folder
        self.file_id = np.random.randint(0, 10000000) if file_id is None else file_id
        self.file_path = f"{self.folder}/{self.file_id}.json"
        os.makedirs("trajs", exist_ok=True)

    def __len__(self):
        return len(self.env.data)

    # <LoggingWrapper<HotPotQAWrapper<WikiEnv instance>>>
    def reset(self, seed=None, return_info=False, options=None, idx=None):
        output = self.env.reset(seed=seed, return_info=return_info, options=options, idx=idx)
        observation = output[0] if return_info else output
        self.traj = {"observations": [observation], "actions": [], "thoughts": []}
        return output

    def step(self, **inputs):
        obs, reward, done, info = self.env.step(**inputs)
        self.traj["observations"].append(obs)
        self.traj["actions"].append(inputs["action"])
        if done:
            self.traj.update(info)
        return obs, reward, done, info

    def update_record(self):
        if len(self.traj) > 0:
            self.trajs.append(self.traj)
            self.traj = {"observations": [], "actions": [], "thoughts": []}

    def write(self):
        self.update_record()
        with open(self.file_path, "w") as f:
            json.dump(self.trajs, f, indent=2)
            print(f"Saved trajs to trajs/{self.file_id}.json")

    def close(self):
        self.write()

